Equivalence in Deep Neural Networks via Conjugate Matrix Ensembles

A numerical approach is developed for detecting the equivalence of deep learning architectures. The method is based on generating Mixed Matrix Ensembles (MMEs) out of deep neural network weight matrices and {\it conjugate circular ensemble} matching the neural architecture topology. Following this, the empirical evidence supports the {\it phenomenon} that difference between spectral densities of neural architectures and corresponding {\it conjugate circular ensemble} are vanishing with different decay rates at the long positive tail part of the spectrum i.e., cumulative Circular Spectral Difference (CSD). This finding can be used in establishing equivalences among different neural architectures via analysis of fluctuations in CSD. We investigated this phenomenon for a wide range of deep learning vision architectures and with circular ensembles originating from statistical quantum mechanics. Practical implications of the proposed method for artificial and natural neural architectures discussed such as the possibility of using the approach in Neural Architecture Search (NAS) and classification of biological neural networks.

==> anc/deep_dyson_networks.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Equivalance of Neural Architectures with Mixed Circular Ensembles\n",
    "\n",
    "(c) 2020 \n",
    "\n",
    "Mehmet Suezen\n",
    "\n",
    "suzen at /the domain name/ acm dot org"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Links\n",
    "\n",
    "* [Motif in Brain networks](https://journals.plos.org/plosbiology/article/file?type=printable&id=10.1371/journal.pbio.0020369)\n",
    "* Complex brain networks: graph theoretical analysis of structural and functional systems.  \n",
    "  Bullmore, E., Sporns, O.   Nat Rev Neurosci 10, 186–198 (2009). [doi](https://doi.org/10.1038/nrn2575)\n",
    "* Ensemble equivalence for dense graphs  \n",
    "  [euclid](https://projecteuclid.org/euclid.ejp/1518426060)\n",
    "* Ensemble inequivalence in random graphs  \n",
    "  [doi](https://doi.org/10.1016/j.physa.2007.08.015)\n",
    "* Correlations between eigenvalues of a random matrix   \n",
    "  Freeman Dyson   \n",
    "  [euclid](https://projecteuclid.org/euclid.cmp/1103842703).\n",
    "  \n",
    "* PyTorch vision  \n",
    "[VGG](https://arxiv.org/abs/1409.1556)  \n",
    "[ResNet](https://arxiv.org/abs/1512.03385)   \n",
    "[DenseNet](https://arxiv.org/abs/1608.06993)   \n",
    "[torchvision models](https://pytorch.org/docs/stable/torchvision/models.html)\n",
    "  "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Load required packages and report their versions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import bristol\n",
    "import torchvision\n",
    "from bristol.ensembles import Circular\n",
    "from bristol import cPSE\n",
    "import torchvision.models as vision_models\n",
    "import numpy as np\n",
    "from numpy import linalg as LA\n",
    "\n",
    "bristol.__version__, np.__version__, torchvision.__version__\n",
    "\n",
    "# Cache and plot filenames\n",
    "read_cache = True # make False to re-generate the data\n",
    "\n",
    "\n",
    "# Change this for your local path\n",
    "local_path = \"/Users/msuzen/data/\"\n",
    "#\n",
    "# Cache data\n",
    "#\n",
    "fname =  local_path + \"mixed_ensemble_layer_circular_spectra.pickle\" \n",
    "\n",
    "#\n",
    "# Plot files: Change this for your local path\n",
    "#\n",
    "sdiff =  local_path + \"mixed_ensemble_layer_circular_spectra_diff.eps\" \n",
    "sdecay_resnet =  local_path + \"mixed_ensemble_layer_circular_spectra_decay_resnet.eps\" \n",
    "sdecay_vgg =  local_path + \"mixed_ensemble_layer_circular_spectra_decay_vgg.eps\" \n",
    "sdecay_densenet =  local_path + \"mixed_ensemble_layer_circular_spectra_decay_densenet.eps\" "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Generate spectral density data on half-space\n",
    "\n",
    "We generate spectral data on range of architecture and their corresponding\n",
    "mixed circular ensemble on half-space, positive eigenvalues up to 6.0.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#\n",
    "# Given  : netname, ebins, erange, upper_order\n",
    "# Output : _spectras and bin centres\n",
    "#\n",
    "\n",
    "def compute_layer_circular_spectra(netname, erange = (0.0, 6.0), ebins = 1000, upper_order=1000):\n",
    "    \"\"\"\n",
    "    \n",
    "    Given architecture name, produce spectra of layer \n",
    "    matrices and corresponding circular ensemble.\n",
    "    \n",
    "    Return :\n",
    "        Spectral density of architecture, corresponding mixed circular ensemble and bin centers.\n",
    "    \n",
    "    \"\"\"\n",
    "    torch_model = getattr(vision_models, netname)(pretrained=True)\n",
    "    layer_ensemble, layer_ensemble_orders, _ = cPSE.get_layer_matrix_set(torch_model)\n",
    "    eigenvalues_list = [np.linalg.eigvals(Ai) for Ai in layer_ensemble]\n",
    "    eigenvalues_flat = np.concatenate(eigenvalues_list)\n",
    "    eigen_spectra, eigen_spectra_bins = np.histogram(eigenvalues_flat, range=erange, \n",
    "                                                     bins=ebins, density=True)\n",
    "    eigen_spectra_bin_centres = (eigen_spectra_bins[1:] + eigen_spectra_bins[:-1])/2\n",
    "    \n",
    "    mixed_orders = [n[0] for n in layer_ensemble_orders] # matrix sizes\n",
    "    ce = Circular()\n",
    "    mseed = [2927361, 719732]  # 2 proc\n",
    "    circular_ensemble = []\n",
    "    for N in mixed_orders:\n",
    "        if N < upper_order+1:\n",
    "            Hcue = ce.gen_cue(N, seed=mseed, set_seed=True)\n",
    "            circular_ensemble.append(Hcue)\n",
    "    eigenvalues_list_ce = [np.linalg.eigvals(np.abs(Ai)) for Ai in circular_ensemble]\n",
    "    eigenvalues_ce = np.imag(np.concatenate(eigenvalues_list_ce))\n",
    "    ce_eigen, _ = np.histogram(eigenvalues_ce, range=erange, bins=ebins, density=True)\n",
    "    \n",
    "    return eigen_spectra, ce_eigen, eigen_spectra_bin_centres"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#\n",
    "# Compute spectral densities\n",
    "#\n",
    "# VGG      : https://arxiv.org/abs/1409.1556\n",
    "# ResNet   : https://arxiv.org/abs/1512.03385\n",
    "# DenseNet : https://arxiv.org/abs/1608.06993\n",
    "#\n",
    "# https://pytorch.org/docs/stable/torchvision/models.html\n",
    "#\n",
    "\n",
    "if not read_cache:\n",
    "    mixed_ensemble_layer_circular_spectra = {} \n",
    "    # name tuple   (eigen_spectra, ce_eigen, eigen_spectra_bin_centres) \n",
    "    netname_list = ['densenet121',\n",
    "                    'densenet161',\n",
    "                    'densenet169',\n",
    "                    'densenet201',\n",
    "                    'resnet101',\n",
    "                    'resnet152',\n",
    "                     'resnet18',\n",
    "                     'resnet34',\n",
    "                     'resnet50',\n",
    "                     'vgg11',\n",
    "                     'vgg11_bn',\n",
    "                     'vgg13',\n",
    "                     'vgg13_bn',\n",
    "                     'vgg16',\n",
    "                     'vgg16_bn',\n",
    "                     'vgg19',\n",
    "                     'vgg19_bn']\n",
    "    for netname in netname_list:\n",
    "        tuple_spectra = compute_layer_circular_spectra(netname)\n",
    "        mixed_ensemble_layer_circular_spectra[netname] = tuple_spectra  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#\n",
    "# Cache produced data if running fresh.\n",
    "#\n",
    "import pickle\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "if not read_cache:\n",
    "    pickle.dump(mixed_ensemble_layer_circular_spectra, open(fname, \"wb\")) # create cache"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#\n",
    "# Read data from cache\n",
    "#\n",
    "if read_cache:\n",
    "    mixed_ensemble_layer_circular_spectra = pickle.load(open(fname, \"rb\")) # read cache"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "anames = list(mixed_ensemble_layer_circular_spectra.keys()) # architecture names spectral density cached"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Variance of CSD \n",
    "\n",
    "Variance of the spectral differences are reported. This is to measure fluctuations on `Circular Spectral Difference (CSD)`"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for aname in anames:\n",
    "    eigen_spectra, ce_eigen, eigen_spectra_bin_centres = mixed_ensemble_layer_circular_spectra[aname]\n",
    "    v_ = np.var(np.real(eigen_spectra-ce_eigen))\n",
    "    print(f\"Architecture {aname} has variance of difference {v_} \")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Compiled variances in a LaTex table: \n",
    "\n",
    "Performance comes from pytorch team \n",
    "```\n",
    "\\begin{table}[]\n",
    "\\centering\n",
    "\\begin{tabular}{|l|l|l|l|}\n",
    "\\hline\n",
    "Architecture  & Top-1 error  &  Top-5 error  & Variance CSD   \\\\ \\hline\n",
    "vgg11         & 30.98        &   11.37       &  0.19   \\\\ \\hline\n",
    "vgg13         & 30.07        &   10.75       &  0.20   \\\\ \\hline\n",
    "vgg16         & 28.41        &    9.63       &  0.19   \\\\ \\hline\n",
    "vgg19         & 27.62        &    9.12       &  0.18   \\\\ \\hline\n",
    "vgg11bn       & 29.62        &   10.19       &  0.10   \\\\ \\hline\n",
    "vgg13bn       & 28.45        &    9.63       &  0.09   \\\\ \\hline\n",
    "vgg16bn       & 26.63        &    8.50       &  0.10   \\\\ \\hline\n",
    "vgg19bn       & 25.76        &    8.15       &  0.09   \\\\ \\hline\n",
    "resnet18      & 30.24        &   10.92       &  0.20   \\\\ \\hline\n",
    "resnet34      & 26.70        &    8.58       &  0.23   \\\\ \\hline\n",
    "resnet50      & 23.85        &    7.13       &  1.45   \\\\ \\hline\n",
    "resnet101     & 22.63        &    6.44       &  1.86   \\\\ \\hline\n",
    "resnet152     & 21.69        &    5.94       &  1.98   \\\\ \\hline\n",
    "densenet121   & 25.35        &    7.83       &  0.42   \\\\ \\hline\n",
    "densenet161   & 22.35        &    6.20       &  0.29   \\\\ \\hline\n",
    "densenet169   & 24.00        &    7.00       &  0.52   \\\\ \\hline\n",
    "densenet201   & 22.80        &    6.43       &  0.54   \\\\ \\hline\n",
    "\\end{tabular}\n",
    "\\\n",
    "\\caption{Variance of CSD per architecture corresponding Top-1 and Top-5 classification errors on ImageNet dataset.}\n",
    "\\label{corr}\n",
    "\\end{table}\n",
    "```\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Visualisations for `Circular Spectral Difference`\n",
    "\n",
    "* `(eigen_spectra-ce_eigen)` vs. `eigen_spectra_bin_centres` (oscilations) ['vgg19', 'resnet152', 'densenet201']\n",
    "* `cumsum(eigen_spectra-ce_eigen)` vs. `eigen_spectra_bin_centres` (decay) all\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pylab as plt\n",
    "%matplotlib inline\n",
    "font = {\"family\": \"normal\", \"weight\": \"bold\", \"size\": 11}\n",
    "plt.rc(\"font\", **font)\n",
    "\n",
    "anames0 = ['vgg19', 'resnet152', 'densenet201']\n",
    "\n",
    "for aname in anames0:\n",
    "    eigen_spectra, ce_eigen, eigen_spectra_bin_centres = mixed_ensemble_layer_circular_spectra[aname]\n",
    "    x = np.real(eigen_spectra_bin_centres)[5:100]\n",
    "    y = np.real(eigen_spectra-ce_eigen)[5:100]\n",
    "    plt.plot(x, y, label=aname)\n",
    "plt.legend(loc=\"lower right\")\n",
    "plt.xlabel(\"Spectra Locations (partial)\", **font)\n",
    "plt.ylabel(\"Spectral Difference\", **font)\n",
    "plt.title(\"Pre-trained Architectures:  \\n Layer/Circular Spectral Difference\", **font)\n",
    "plt.savefig(\n",
    "    sdiff, format=\"eps\", dpi=300, bbox_inches=\"tight\"\n",
    ")\n",
    "\n",
    "plt.cla()\n",
    "plt.clf()\n",
    "plt.gca()\n",
    "plt.gcf()\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pylab as plt\n",
    "%matplotlib inline\n",
    "font = {\"family\": \"normal\", \"weight\": \"bold\", \"size\": 11}\n",
    "plt.rc(\"font\", **font)\n",
    "\n",
    "\n",
    "\n",
    "anames0 =  ['resnet18', 'resnet34', 'resnet50', 'resnet101', 'resnet152']\n",
    "\n",
    "for aname in anames0:\n",
    "    eigen_spectra, ce_eigen, eigen_spectra_bin_centres = mixed_ensemble_layer_circular_spectra[aname]\n",
    "    x = np.real(eigen_spectra_bin_centres)\n",
    "    y = np.cumsum(np.real(eigen_spectra-ce_eigen))\n",
    "    plt.plot(x, y, label=aname)\n",
    "plt.legend(loc=\"lower right\")\n",
    "plt.xlabel(\"Spectra Locations (partial)\", **font)\n",
    "plt.ylabel(\"Spectral Difference Cumulative Sum\", **font)\n",
    "plt.title(\"Pre-trained Architectures:  \\n Layer/Circular Spectral Difference Decay\", **font)\n",
    "plt.savefig(\n",
    "    sdecay_resnet, format=\"eps\", dpi=300, bbox_inches=\"tight\"\n",
    ")\n",
    "\n",
    "plt.cla()\n",
    "plt.clf()\n",
    "plt.gca()\n",
    "plt.gcf()\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pylab as plt\n",
    "%matplotlib inline\n",
    "font = {\"family\": \"normal\", \"weight\": \"bold\", \"size\": 11}\n",
    "plt.rc(\"font\", **font)\n",
    "\n",
    "\n",
    "\n",
    "anames0 =   ['vgg11', 'vgg11_bn', 'vgg13', 'vgg13_bn', 'vgg16', 'vgg16_bn', 'vgg19', 'vgg19_bn']\n",
    "\n",
    "for aname in anames0:\n",
    "    eigen_spectra, ce_eigen, eigen_spectra_bin_centres = mixed_ensemble_layer_circular_spectra[aname]\n",
    "    x = np.real(eigen_spectra_bin_centres)\n",
    "    y = np.cumsum(np.real(eigen_spectra-ce_eigen))\n",
    "    plt.plot(x, y, label=aname)\n",
    "plt.legend(loc=\"lower right\")\n",
    "plt.xlabel(\"Spectra Locations (partial)\", **font)\n",
    "plt.ylabel(\"Spectral Difference Cumulative Sum\", **font)\n",
    "plt.title(\"Pre-trained Architectures:  \\n Layer/Circular Spectral Difference Decay\", **font)\n",
    "plt.savefig(\n",
    "    sdecay_vgg, format=\"eps\", dpi=300, bbox_inches=\"tight\"\n",
    ")\n",
    "\n",
    "plt.cla()\n",
    "plt.clf()\n",
    "plt.gca()\n",
    "plt.gcf()\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pylab as plt\n",
    "%matplotlib inline\n",
    "font = {\"family\": \"normal\", \"weight\": \"bold\", \"size\": 11}\n",
    "plt.rc(\"font\", **font)\n",
    "\n",
    "anames0 = ['densenet121', 'densenet161', 'densenet169', 'densenet201']\n",
    "\n",
    "for aname in anames0:\n",
    "    eigen_spectra, ce_eigen, eigen_spectra_bin_centres = mixed_ensemble_layer_circular_spectra[aname]\n",
    "    x = np.real(eigen_spectra_bin_centres)\n",
    "    y = np.cumsum(np.real(eigen_spectra-ce_eigen))\n",
    "    plt.plot(x, y, label=aname)\n",
    "plt.legend(loc=\"lower right\")\n",
    "plt.xlabel(\"Spectra Locations (partial)\", **font)\n",
    "plt.ylabel(\"Spectral Difference Cumulative Sum\", **font)\n",
    "plt.title(\"Pre-trained Architectures:  \\n Layer/Circular Spectral Difference Decay\", **font)\n",
    "plt.savefig(\n",
    "    sdecay_densenet, format=\"eps\", dpi=300, bbox_inches=\"tight\"\n",
    ")\n",
    "\n",
    "plt.cla()\n",
    "plt.clf()\n",
    "plt.gca()\n",
    "plt.gcf()\n",
    "plt.close()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> go.sh <==
bibtex suezen20a 
bibtex suezen20a 
latex suezen20a 
bibtex suezen20a 
bibtex suezen20a 
latex suezen20a 
bibtex suezen20a 
bibtex suezen20a 
latex suezen20a 
dvips suezen20a.dvi -o  suezen20a.ps
ps2pdf13 suezen20a.ps 

